Unstable Optical Resonators & Fractal Light

Codes were written to simulate the propagation of monochromatic light through a bare optical resonator, using a computational Fourier method to solve the Huygens-Fresnel integral. This was used, in the Fox-Li method, to find the lowest-loss eigenmodes of arbitrary cavity designs. An implicit shift `hopping' method was employed to allow a series of increasingly higher-loss eigenmodes to be found, limited in number by computational time. Codes were confirmed in their accuracy against the literature, and were used to investigate a number of different cavity configurations. In addition to confirming the fractal nature of eigenmodes imaged at the conjugate plane of a symmetric (g<-1) resonator, an initial study was made of how the (imperfect) quality of the fractal fit varied as the defining aperture was moved around the cavity. A comparison was also made with the fractal-patterns produced by codes written to simulate basic video-feedback.

==> figs/do_all.sh <==
for i in *.eps
do
 convert "${i}" "${i}.jpg"
 jpeg2ps "${i}.jpg" > "${i}"
done

